Genetic cellular neural networks for generating three-dimensional geometry

There are a number of ways to procedurally generate interesting three-dimensional shapes, and a method where a cellular neural network is combined with a mesh growth algorithm is presented here. The aim is to create a shape from a genetic code in such a way that a crude search can find interesting shapes. Identical neural networks are placed at each vertex of a mesh which can communicate with neural networks on neighboring vertices. The output of the neural networks determine how the mesh grows, allowing interesting shapes to be produced emergently, mimicking some of the complexity of biological organism development. Since the neural networks' parameters can be freely mutated, the approach is amenable for use in a genetic algorithm.

==> anc/DNA.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;
using System.Threading.Tasks;

public class DNA
{
    public double[] Code;
    public int index;
    internal double NextDouble()
    {
        if (Code.Length <= index) throw new Exception("genome not long enough.");
        return Code[index++];
    }

    internal void SetIndexToZero()
    {
        index = 0;
    }

    internal DNA Mutate(double rate, Random r)
    {
        DNA ret = new DNA()
        {
            index = 0,
            Code = new double[Code.Length]
        };
        for (int i = 0; i < Code.Length; i++)
        {
            ret.Code[i] = Code[i] + (r.NextDouble() - 0.5) * rate;
        }
        return ret;
    }
    internal void MutateIP(double rate, Random r)
    {
        for (int i = 0; i < Code.Length; i++)
        {
            Code[i] = Code[i] + (r.NextDouble() - 0.5) * rate;
        }
    }

    internal static DNA New(int len, Random r)
    {
        var ret = new DNA()
        {
            Code = new double[len],
            index = 0
        };
        for (int i = 0; i < len; i++) ret.Code[i] = r.NextDouble();
        return ret;

    }

    internal DNA CrossOver(DNA dNA, Random r)
    {
        var ret = new DNA()
        {
            Code = new double[Code.Length]
        };
        for (int i = 0; i < Code.Length; i++)
        {
            ret.Code[i] = r.NextDouble() > 0.5 ? Code[i] : dNA.Code[i];
        }
        return ret;
    }
}



==> anc/Mesh3d.cs <==

using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;
using System.Threading.Tasks;

public class Mesh3d
{


    const double TIMESTEP_DT = 0.15;

    public const int NSignals = 15;
    public const int SIGNAL_GROWTH = 0;
    public const int SIGNAL_UP = 1;
    public const int SIGNAL_DIR = 2;
    public const int SIGNAL_SPLIT = 3;
    public const int SIGNAL_FO = 4;
    public const int SIGNAL_RI = 5;
    public const int SIGNAL_HEIGHT = 6;

    Random r = new Random();
    public static int[] NN()
    {
        return new int[] { NSignals * 3, NSignals * 2, NSignals };
    }


    public class Vertex
    {
        public Vector p;
        public Vector growDir;
        public double[] inputs;
        public double[] count;
        public int[] faces;
        public int faceCount;

        public Vertex(int NMoves)
        {
            inputs = new double[NSignals * 3]; // first set are neighbours. 2nd set is difference between neighbours, 3rd set is previous.
            count = new double[NSignals * 3]; // first set are neighbours. 2nd set is difference between neighbours, 3rd set is previous.
            faces = new int[8];
        }

        internal void TimestepInputs()
        {
            double a = 0;
            for (int i = 0; i < NSignals * 2; i++)
            {
                inputs[i] *= a;
                count[i] *= a;
            }
        }


        internal void AddInput(int i, double p)
        {
            inputs[i] += p;
            count[i]++;
        }

        internal void Calculate(NeuralNetwork Net, Random r)
        {
            double[] inp = new double[NSignals * 3];

            for (int i = 0; i < NSignals * 3; i++)
            {
                inp[i] = inputs[i] / (count[i] + 1e-5) + r.NextDouble() * 0.0001;
            }

            var output = Net.Evaluate(inp);
            for (int i = 0; i < NSignals; i++)
            {
                inputs[NSignals * 2 + i] = output[i];
                count[NSignals * 2 + i] = 1;
            }
            inputs[NSignals * 2 + SIGNAL_UP] = growDir.Y;
            inputs[NSignals * 2 + SIGNAL_FO] = growDir.Z;
            inputs[NSignals * 2 + SIGNAL_RI] = growDir.X;
            inputs[NSignals * 2 + SIGNAL_HEIGHT] = p.Y;

        }

        internal double GetOutput(int p)
        {
            return inputs[NSignals * 2 + p];
        }

        
        internal Vector GetGrowHeritage()
        {
            return growDir * Math.Atan(GetOutput(SIGNAL_DIR));
        }

        internal void AddFace(int i)
        {
            if (faceCount < faces.Length)
            {
                faces[faceCount] = i;
                faceCount++;
            }
        }

    }
    public List<Vertex> vertices;
    public int NMoves;
    public class Edge
    {
        public int a;
        public int b;
    }
    public List<Edge> edges;
    public class Face
    {
        public int a;
        public int b;
        public int c;


        public Face(int a1, int b1, int c1)
        {
            a = a1;
            b = b1;
            c = c1;
        }

        internal int Index(Letter letter)
        {
            switch (letter)
            {
                case Letter.A: return a;
                case Letter.B: return b;
                case Letter.C: return c;

            }
            throw new Exception("invalid letter");
        }

        internal double OppositeSideLen(Letter letter, List<Vertex> v)
        {
            switch (letter)
            {
                case Letter.A: return (v[b].p - v[c].p).Length();
                case Letter.B: return (v[c].p - v[a].p).Length();
                case Letter.C: return (v[a].p - v[b].p).Length();

            }
            throw new Exception("invalid letter");

        }

        internal List<int> GetOther2(Letter letter)
        {
            switch (letter)
            {
                case Letter.A: return new List<int>() { b, c };
                case Letter.B: return new List<int>() { c, a };
                case Letter.C: return new List<int>() { a, b };

            }
            throw new Exception("invalid letter");
        }

        internal void Reverse()
        {
            int d = b;
            b = c;
            c = d;
        }

        internal void GetInputs(List<Vertex> vertices, ref double sum)
        {
            Vertex A = vertices[a];
            Vertex B = vertices[b];
            Vertex C = vertices[c];

            for (int i = 0; i < NSignals; i++)
            {
                double sa = A.inputs[NSignals * 2 + i];
                double sb = B.inputs[NSignals * 2 + i];
                double sc = C.inputs[NSignals * 2 + i];
                A.AddInput(i, (sb + sc) * 0.5);
                B.AddInput(i, (sc + sa) * 0.5);
                C.AddInput(i, (sa + sb) * 0.5);

                A.AddInput(i + NSignals, Math.Abs(sb - sc));
                B.AddInput(i + NSignals, Math.Abs(sc - sa));
                C.AddInput(i + NSignals, Math.Abs(sa - sb));
                if (i == SIGNAL_GROWTH)
                {
                    double s = Math.Atan(Math.Max(Math.Max(sa, sb), sc) - Math.Min(Math.Min(sa, sb), sc));
                    sum += s;
                }
            }

        }
    }
    public List<Face> faces;

    public Mesh3d()
    {
        AddSeed();
    }

    private void AddSeed()
    {
        vertices = new List<Vertex>();
        edges = new List<Edge>();
        faces = new List<Face>();
        AddVertex(new Vector(0, 1, 0), new Vector(0, 1, 0));
        for (int i = 0; i < 6; i++)
        {
            double th = Math.PI * i * 2.0 / 6.0;
            Vector pos = new Vector(Math.Sin(th), 0, Math.Cos(th));
            Vector gro = new Vector(Math.Sin(th), 0, Math.Cos(th));

            AddVertex(pos, gro);

        }
        for (int i = 0; i < 6; i++)
        {
            AddFace(0, i + 1, ((i + 1) % 6) + 1);
        }
    }




    private int AddFace(int a, int b, int c)
    {
        faces.Add(new Face(a, b, c));
        return faces.Count - 1;
    }

    private int AddVertex(Vector pos, Vector growdir)
    {

        vertices.Add(new Vertex(NMoves) { p = pos, growDir = growdir });

        return vertices.Count - 1;
    }
    private int AddVertex(Vector vector)
    {
        vertices.Add(new Vertex(NMoves) { p = vector, growDir = vector.Normalise() });

        return vertices.Count - 1;
    }

    public void Grow100(NeuralNetwork net)
    {
        for (int i = 0; i < 100; i++) Grow(net);
    }
    public void Grow(NeuralNetwork net)
    {
        double dt = TIMESTEP_DT;
        for (int i = 0; i < vertices.Count; i++)
        {
            vertices[i].TimestepInputs();
            vertices[i].faceCount = 0;
        }
        double sum = 0;
        for (int i = 0; i < faces.Count; i++)
        {
            vertices[faces[i].a].AddFace(i);
            vertices[faces[i].b].AddFace(i);
            vertices[faces[i].c].AddFace(i);

            faces[i].GetInputs(vertices, ref sum);
        }

        for (int i = 0; i < vertices.Count; i++)
        {
            vertices[i].Calculate(net, r);
        }
        double[] growthFactor = new double[vertices.Count];
        double sm = 0.5;
        for (int i = 0; i < vertices.Count; i++)
        {
            growthFactor[i] = Math.Max((vertices[i].GetOutput(SIGNAL_GROWTH) - 0.5), 0);
            sm += growthFactor[i];
        }
        sm /= 10.0;

        for (int i = 0; i < vertices.Count; i++)
        {
            vertices[i].p += vertices[i].growDir * (dt * Math.Min(growthFactor[i] / sm, 3));
        }

        for (int i = 0; i < vertices.Count; i++)
        {
            double split = vertices[i].GetOutput(SIGNAL_SPLIT);

            for (int a = 0; a < vertices[i].faceCount; a++)
            {
                int b = vertices[i].faces[a];
                if (Area(faces[b]) > 1 + split * 3)
                {
                    SplitFace(b);
                }
            }

        }
        for (int i = 0; i < vertices.Count; i++)
        {
            for (int a = 0; a < vertices[i].faceCount; a++)
            {
                for (int b = 0; b < a; b++)
                {
                    ConsiderSwitch(vertices[i].faces[a], vertices[i].faces[b]);
                }
            }
        }

    }

    public bool Germinated;


    internal enum Letter { A = 0, B = 1, C = 2, none };
    private void ConsiderSwitch(int i, int j)
    {
        var further = GetUnincluded(i, j);
        if (further == null) return;
        double currentLen = faces[i].OppositeSideLen(further.Item1, vertices);
        double candidateLen =
             (vertices[faces[i].Index(further.Item1)].p
            - vertices[faces[j].Index(further.Item2)].p).Length();

        if (candidateLen < currentLen * 0.8)
        {
            var I = faces[i];
            var J = faces[j];
            int Io = I.Index(further.Item1);
            int Jo = J.Index(further.Item2);


            List<int> il = I.GetOther2(further.Item1).Concat(J.GetOther2(further.Item2)).Distinct().ToList();
            if (vertices[il[0]].faceCount <= 4) return;
            if (vertices[il[1]].faceCount <= 4) return;
            if (TooAcute(Io, il[0], Jo, il[1])) return;
            if (il.Count != 2) throw new Exception("weird non-adjacent triangles");
            faces.RemoveAt(i);
            faces.RemoveAt(j);

            int f0 = AddFace(Io, il[0], Jo);
            int f1 = AddFace(Jo, il[1], Io);

            Vector norm = GetNorm(I) + GetNorm(J);
            norm = norm.Normalise();
            if (GetNorm(faces[f0]).Dot(norm) < 0) faces[f0].Reverse();
            if (GetNorm(faces[f1]).Dot(norm) < 0) faces[f1].Reverse();

        }
    }

    private bool TooAcute(int a, int b, int c, int d)
    {
        // At the moment, the faces are abd, bcd, but we're considering abc, acd
        Vector ab = vertices[b].p - vertices[a].p;
        Vector bc = vertices[c].p - vertices[b].p;
        Vector cd = vertices[d].p - vertices[c].p;
        Vector da = vertices[a].p - vertices[d].p;
        Vector abc = Vector.Cross(bc, ab);
        Vector cda = Vector.Cross(da, cd);
        abc = abc.Normalise();
        cda = cda.Normalise();
        return abc.Dot(cda) < 0.8;

    }


    private Tuple<Letter, Letter> GetUnincluded(int i, int j) // if faces i and j have a shared edge, this identifies the vertex on each that isn't shared.
    {
        bool[] IncludedI = new bool[3];
        bool[] IncludedJ = new bool[3];
        int sum = 0;
        for (int li = 0; li < 3; li++)
        {
            for (int lj = 0; lj < 3; lj++)
            {
                if (faces[i].Index((Letter)li) == faces[j].Index((Letter)lj))
                {
                    IncludedI[li] = true;
                    IncludedJ[lj] = true;
                    sum++;
                }
            }
        }
        if (sum != 2)
        {
            return null;
        }
        Letter I = Letter.none;
        Letter J = Letter.none;
        for (int k = 0; k < 3; k++)
        {
            if (!IncludedI[k]) I = (Letter)k;
            if (!IncludedJ[k]) J = (Letter)k;
        }
        return new Tuple<Letter, Letter>(I, J);
    }

    private void SplitFace(int i)
    {
        var face = faces[i];
        Vector a = vertices[face.a].p;
        Vector b = vertices[face.b].p;
        Vector c = vertices[face.c].p;
        Vector norm = Vector.Cross(a - b, b - c);
        norm = norm.Normalise();
        norm = norm
            + vertices[face.a].GetGrowHeritage()
            + vertices[face.b].GetGrowHeritage()
            + vertices[face.c].GetGrowHeritage();

        norm = norm.Normalise();

        Vector d = (a + b);
        d+=c;
        d*=0.33333333;
        int di = AddVertex(d, norm);

        faces.RemoveAt(i);
        AddFace(face.a, face.b, di);
        AddFace(face.b, face.c, di);
        AddFace(face.c, face.a, di);
    }

    public double Area(Face face)
    {
        Vector a = vertices[face.a].p - vertices[face.b].p;
        Vector b = vertices[face.b].p - vertices[face.c].p;
        return 0.5 * Vector.Cross(a, b).Length();
    }
    public Vector GetNorm(Face face)
    {
        Vector a = vertices[face.a].p - vertices[face.b].p;
        Vector b = vertices[face.b].p - vertices[face.c].p;
        Vector n = Vector.Cross(b, a);
        n = n.Normalise();
        return n;
    }
    public Vector GetCentre(Face face)
    {
        Vector a = vertices[face.a].p;
        Vector b = vertices[face.b].p;
        Vector c = vertices[face.c].p;

        return (a + b + c) * 0.333333;
    }



}



==> anc/NeuralNetwork.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;
using System.Threading.Tasks;

public class NeuralNetwork
{
    public int[] N; // how many neurons in each row.
    public class Neuron
    {
        public double[] weights;
        public double threshold;
        public double value;
        public Neuron(int M)
        {
            weights = new double[M];
            threshold = 0;
        }
    }
    public Neuron[][] neuron;
    public NeuralNetwork(int[] n, DNA code)
    {
        N = new int[n.Length];
        neuron = new Neuron[n.Length][];
        for (int i = 0; i < n.Length; i++)
        {
            N[i] = n[i];
            neuron[i] = new Neuron[N[i]];
            int n_prev = i > 0 ? N[i - 1] : 0;
            for (int j = 0; j < n[i]; j++)
            {
                neuron[i][j] = new Neuron(n_prev);

            }
        }
        Apply(code);
    }

    public double[] Evaluate(double[] environment)
    {
        for (int i = 0; i < environment.Length; i++) neuron[0][i].value = environment[i];
        for (int i = 1; i < N.Length; i++)
        {
            for (int j = 0; j < N[i]; j++)
            {
                double a = -neuron[i][j].threshold;
                for (int k = 0; k < N[i - 1]; k++)
                    a += (neuron[i - 1][k].value - 0.5) * neuron[i][j].weights[k];
                neuron[i][j].value = 1.0 / (1.0 + Math.Exp(-a));
            }
        }
        int l = N.Length - 1; // last layer
        double[] ret = new double[N[l]];
        for (int j = 0; j < N[l]; j++) ret[j] = neuron[l][j].value;
        return ret;
    }

    public void Apply(DNA dna)
    {

        for (int i = 1; i < N.Length; i++)
        {
            for (int j = 0; j < N[i]; j++)
            {
                for (int k = 0; k < N[i - 1]; k++)
                {
                    neuron[i][j].weights[k] = (dna.NextDouble() - 0.5) * 4;
                }
                neuron[i][j].threshold = (dna.NextDouble() - 0.5) * 4;
            }
        }
    }

}



==> anc/Program.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;
using System.Threading.Tasks;

namespace ArxivSubmission
{
    class Program
    {
        static void Main(string[] args)
        {
            Random r = new Random();
            var dna = DNA.New(5000, r);
            var network = new NeuralNetwork(Mesh3d.NN(), dna);
            var mesh = new Mesh3d();
            mesh.Grow100(network);
            foreach (var v in mesh.vertices) Console.WriteLine("" + v.p.X + "," + v.p.Y + "," + v.p.Z);
            Console.ReadKey();
        }
    }
}


==> anc/Vector.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;

public class Vector
{
    public double X, Y, Z;

    public Vector()
    {

    }
    internal Vector(double x, double y, double z)
    {
        X = x;
        Y = y;
        Z = z;
    }

    internal Vector(Random r, bool positive = false)
    {
        if (positive)
        {
            X = (r.NextDouble());
            Y = (r.NextDouble());
            Z = (r.NextDouble());
        }
        else
        {
            X = (r.NextDouble() - 0.5) * 2;
            Y = (r.NextDouble() - 0.5) * 2;
            Z = (r.NextDouble() - 0.5) * 2;
        }
    }


    internal Vector Add(Vector position)
    {
        return new Vector(position.X + X, position.Y + Y, position.Z + Z);
    }

    internal void AddInPlace(Vector position)
    {
        X += position.X;
        Y += position.Y;
        Z += position.Z;
    }

    internal Vector Scale(double p)
    {
        return new Vector(X * p, Y * p, Z * p);
    }

    internal double Dot(Vector b)
    {
        return X * b.X + Y * b.Y + Z * b.Z;
    }

    internal Vector Normalise()
    {
        double n = 1.0 / Math.Sqrt(X * X + Y * Y + Z * Z);
        return new Vector(X * n, Y * n, Z * n);
    }
    public static Vector operator +(Vector v1, Vector v2)
    {
        return new Vector(v1.X + v2.X, v1.Y + v2.Y, v1.Z + v2.Z);
    }
    public static Vector operator -(Vector v1, Vector v2)
    {
        return new Vector(v1.X - v2.X, v1.Y - v2.Y, v1.Z - v2.Z);
    }
    public static Vector operator *(Vector v1, double d)
    {
        return new Vector(v1.X * d, v1.Y * d, v1.Z * d);
    }


    internal Vector Copy()
    {
        return new Vector(X, Y, Z);
    }

    internal static Vector Cross(Vector f, Vector r)
    {
        return new Vector(f.Y * r.Z - f.Z * r.Y, f.Z * r.X - f.X * r.Z, f.X * r.Y - f.Y * r.X);
    }

    internal bool IsZero()
    {
        if (X != 0) return false;
        if (Y != 0) return false;
        if (Z != 0) return false;
        return true;
    }

    internal double Length()
    {
        return Math.Sqrt(X * X + Y * Y + Z * Z);
    }


    internal uint GetCol()
    {
        uint r = (uint)(Math.Round(X * 255));
        uint g = (uint)(Math.Round(Y * 255));
        uint b = (uint)(Math.Round(Z * 255));
        if (r > 255) r = 255;
        if (g > 255) g = 255;
        if (b > 255) b = 255;
        return 0xff000000 + (b << 16) + (g << 8) + r;
    }

    internal Vector permute(int p)
    {
        switch (p % 3)
        {
            case 1:
                return new Vector(Z, X, Y);
            case 2:
                return new Vector(Y, Z, X);
        }
        return new Vector(X, Y, Z);
    }

    internal double Length2()
    {
        return X * X + Y * Y + Z * Z;
    }

    internal double Mean()
    {
        return (X + Y + Z) * 0.3333333333;
    }


    internal bool isEqual(Vector CM)
    {
        return (X == CM.X) && (Y == CM.Y) && (Z == CM.Z);
    }

}

